General Pitfalls of Model-Agnostic Interpretation Methods for Machine Learning Models

An increasing number of model-agnostic interpretation techniques for machine learning (ML) models such as partial dependence plots (PDP), permutation feature importance (PFI) and Shapley values provide insightful model interpretations, but can lead to wrong conclusions if applied incorrectly. We highlight many general pitfalls of ML model interpretation, such as using interpretation techniques in the wrong context, interpreting models that do not generalize well, ignoring feature dependencies, interactions, uncertainty estimates and issues in high-dimensional settings, or making unjustified causal interpretations, and illustrate them with examples. We focus on pitfalls for global methods that describe the average model behavior, but many pitfalls also apply to local methods that explain individual predictions. Our paper addresses ML practitioners by raising awareness of pitfalls and identifying solutions for correct model interpretation, but also addresses ML researchers by discussing open issues for further research.

==> figures/cond_interpretation.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

from sklearn import linear_model
from sklearn.metrics import mean_squared_error, r2_score

import rfi.examples.chains as chains
from rfi.explainers.explainer import Explainer
from rfi.samplers.gaussian import GaussianSampler
from rfi.decorrelators.gaussian import NaiveGaussianDecorrelator

import logging

logging.basicConfig(level=logging.INFO)

reg_lin = linear_model.LinearRegression()
savepath = '~/university/phd/2021/research/paper_2021_pitfalls_lnai/code/'

# datasets to use
n_train, n_test = 10 ** 6 * 4, 10 ** 3


simulations = [chains.chain3]

simulation_id = 0

ex_name = simulations[simulation_id].name  #+ ex_identifier
xcolumns = simulations[simulation_id].sem.dag.var_names[:-1]
ycolumn = [simulations[simulation_id].sem.dag.var_names[-1]]
data = simulations[simulation_id].get_train_test_data(xcolumns, ycolumn,
                                                      n_train=n_train,
                                                      n_test=n_test,
                                                      as_dataframes=True)
df_train, df_test = data
X_train, y_train = df_train[xcolumns], df_train[ycolumn]
X_test, y_test = df_test[xcolumns], df_test[ycolumn]

# fit models

reg_lin.fit(X_train, y_train)
reg_lin.coef_[0, 1] = reg_lin.coef_[0, 1] + 0.05
reg_lin.coef_[0, 2] = reg_lin.coef_[0, 2] - 0.05

scoring = [mean_squared_error, r2_score]
names = ['MSE', 'r2_score']
models = [reg_lin]
m_names = ['LinearRegression']

for kk in range(len(models)):
    model = models[kk]
    print('Model: {}'.format(m_names[kk]))
    for jj in np.arange(len(names)):
        print('{}: {}'.format(names[jj],
                              scoring[jj](y_test, model.predict(X_test))))

# explain model

sampler = GaussianSampler(X_train)
decorrelator = NaiveGaussianDecorrelator(X_train)
fsoi = X_train.columns
ordering = [tuple(fsoi)]

wrk = Explainer(reg_lin.predict, fsoi, X_train,
                loss=mean_squared_error, sampler=sampler,
                decorrelator=decorrelator)

ex_sage = wrk.ais_via_contextfunc(fsoi, X_test, y_test, context='empty', marginalize=True)
ex_sage.hbarplot()
plt.show()

df_sage = ex_sage.fi_means_quantiles()
df_sage['type'] = 'conditional sage'

ex_cfi = wrk.ais_via_contextfunc(fsoi, X_test, y_test, context='remainder', marginalize=False)
ex_cfi.hbarplot()
plt.show()

df_cfi = ex_cfi.fi_means_quantiles()
df_cfi['type'] = 'cfi'

ex_pfi = wrk.dis_from_baselinefunc(fsoi, X_test, y_test, baseline='empty', marginalize=False)
ex_pfi.hbarplot()
plt.show()

df_pfi = ex_pfi.fi_means_quantiles()
df_pfi['type'] = 'pfi'

df_res = pd.concat([df_pfi, df_cfi, df_sage]).reset_index()
df_res.to_csv(savepath+'df_res.csv')



==> figures/plot_conditional.R <==
library(ggplot2)

path = "~/university/phd/2021/research/paper_2021_pitfalls_lnai/code/"

df = read.csv(paste(path,'df_res.csv', sep=''))
colnames(df)[3] <- "importance"


p = ggplot(data=df, aes(x=reorder(type, -importance), y=importance, fill=reorder(feature, -importance))) + geom_bar(stat='identity', position=position_dodge()) + geom_errorbar(aes(ymin=q.05, ymax=q.95), width=.2, position=position_dodge(.9)) + theme_bw()
p = p + labs(x='IML technique', y='importance', fill='feature')
p
sp = paste(path, 'cfi_pfi_sage', sep='')
ggsave(sp, width=7, height=4)

